Analytical results for large-$N_c$ scalar QCD$_2$

We study large-$N_c$ scalar QCD$_2$, a $1+1$-dimensional confining gauge theory with fundamental scalar quarks, whose meson spectrum is governed by a Bethe-Salpeter equation structurally parallel to the 't Hooft equation. Exploiting this structural analogy, we develop a nonperturbative analytic framework, based on integrability and inspired by the Fateev-Lukyanov-Zamolodchikov (FLZ) method, originally devised for the 't Hooft model and later extended in our previous works. Notably, the same Bethe-Salpeter equation also arises in the description of interchain mesons in the doubled Ising model coupled via a spin-spin interaction term. Within the FLZ approach, we find spectral sums and derive a systematic large-$n$ WKB expansion for the meson spectrum. The analytic results reproduce the expected behavior in key asymptotic regimes, such as the near-critical limit $m\to g/\sqrt{\pi}$ and the heavy-quark regime $m\gg g$, and are in good agreement with numerical data. Finally, by analytically continuing the mass parameter into the complex plane, we uncover two infinite families of singularities where individual mesons become massless, suggesting a hidden connection to nontrivial Conformal Field Theories.

==> Phi.nb <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Wolfram 14.1' *)

(*************************************************************************)
(*                                                                       *)
(*                                                                       *)
(*  This file was created under the Wolfram Enterprise licensing terms.  *)
(*                                                                       *)
(*       For additional information concerning CDF licensing see:        *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*                                                                       *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1060,         20]
NotebookDataLength[     40329,       1078]
NotebookOptionsPosition[     39344,       1061]
NotebookOutlinePosition[     39757,       1077]
CellTagsIndexPosition[     39714,       1074]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Here", " ", "phases", " ", 
    SubsuperscriptBox["\[CapitalPhi]", "k", "\[PlusMinus]"], "  ", "for", " ",
     "large"}], "-", 
   RowBox[{
    SubscriptBox["N", "c"], " ", "scalar", " ", 
    SubscriptBox["QCD", "2"]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9643568473946*^9, 3.964356857884678*^9}, {
  3.9668220621070156`*^9, 3.966822069560528*^9}, {3.967496672018612*^9, 
  3.967496729231163*^9}},ExpressionUUID->"42c9ad04-bc9a-524e-905f-\
67d09478df22"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"The", " ", "definitions", " ", "of", " ", "integrals", " ", 
    RowBox[{
     SubscriptBox["i", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}]], "[", "\[Alpha]", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["i", 
      RowBox[{"2", "k"}]], "[", "\[Alpha]", "]"}], " ", "are", " ", "given", 
    " ", "at", " ", "the", " ", "end", " ", "of", " ", "Section", " ", "2.2", 
    " ", "of", " ", "the", " ", "article", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"formula", " ", "2.34"}], ")"}], "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.966822113074276*^9, 
  3.9668221274244347`*^9}},ExpressionUUID->"cacbb0b5-26cd-a54f-bb4e-\
37ffca94d314"],

Cell[BoxData[
 RowBox[{"l", "=", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"2", "\[Pi]", " ", "\[Lambda]"}], "]"}], "+", 
   "EulerGamma"}]}]], "Input",
 CellChangeTimes->{{3.9643562833396225`*^9, 
  3.964356294805008*^9}},ExpressionUUID->"41558a69-1901-5a4d-8e65-\
66322f39b351"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Even", " ", "phases", " ", 
   SubsuperscriptBox["\[CapitalPhi]", "k", "+"]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9674967784412556`*^9, 
  3.967496798960882*^9}},ExpressionUUID->"87766931-67b8-6d41-be21-\
ea55f960012d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "0"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  FractionBox[
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "l"}], "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Input",
 CellChangeTimes->{{3.9643564881314983`*^9, 3.9643565033366966`*^9}, {
  3.9643565335252037`*^9, 
  3.9643565344679527`*^9}},ExpressionUUID->"c05f53d6-be9e-3146-883b-\
8dcfd5eb22b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "1"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Alpha]", "2"]}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Input",
 CellChangeTimes->{{3.964356473071413*^9, 
  3.964356485514578*^9}},ExpressionUUID->"feb08570-f99d-c94a-9ca0-\
284fed023eff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "2"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"16", " ", 
     SuperscriptBox["\[Alpha]", "3"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", "l"}], "-", 
       RowBox[{"7", " ", "\[Alpha]"}], "+", 
       RowBox[{"Log", "[", "64", "]"}]}], ")"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
     RowBox[{
      SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "6"]}]]}]], "Input",
 CellChangeTimes->{{3.9643564530636673`*^9, 3.9643564671869164`*^9}, 
   3.9643565405449047`*^9},ExpressionUUID->"d44edac3-2871-0340-9759-\
513ad911de60"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "3"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1536", " ", 
     SuperscriptBox["\[Pi]", "8"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "37"}], " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["\[Alpha]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"53", "+", 
           RowBox[{"39", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"244", " ", "\[Alpha]"}], "+", 
           RowBox[{"212", " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "-", 
           RowBox[{"6", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"23", "+", 
              RowBox[{"36", " ", "\[Alpha]"}], "-", 
              RowBox[{"26", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{"23", "+", 
              RowBox[{"36", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"Log", "[", "2", "]"}]}], "+", 
           RowBox[{"156", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "23"}], "+", 
           RowBox[{"13", " ", "l"}], "-", 
           RowBox[{"36", " ", "\[Alpha]"}], "+", 
           RowBox[{"26", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"13", " ", "\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.964356449568817*^9, 3.9643564514214344`*^9}, {
  3.9643565457052174`*^9, 
  3.9643565471852036`*^9}},ExpressionUUID->"7b2dfeeb-45da-e448-a07c-\
6d350bd2fcfb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "4"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  " ", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"73728", " ", 
     SuperscriptBox["\[Pi]", "10"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1008", " ", 
         SuperscriptBox["\[Alpha]", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4076"}], "+", 
           RowBox[{"1794", " ", "l"}], "-", 
           RowBox[{"4293", " ", "\[Alpha]"}], "+", 
           RowBox[{"1794", " ", 
            RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"77", "-", 
           RowBox[{"163", " ", 
            SuperscriptBox["l", "3"]}], "+", 
           RowBox[{"12", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"119", "+", 
              RowBox[{"5", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"56", "+", 
                 RowBox[{"33", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"337", "+", 
              RowBox[{"500", " ", "\[Alpha]"}], "-", 
              RowBox[{"163", " ", 
               RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"1197", " ", 
            RowBox[{"Log", "[", "4", "]"}]}], "-", 
           RowBox[{"96", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"46", "+", 
              RowBox[{"37", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"Log", "[", "4", "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"337", "+", 
              RowBox[{"500", " ", "\[Alpha]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "4", "]"}], "2"]}], "-", 
           RowBox[{"163", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "4", "]"}], "3"]}], "-", 
           RowBox[{"3", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"399", "+", 
              RowBox[{"32", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"46", "+", 
                 RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}], "-", 
              RowBox[{"674", " ", 
               RowBox[{"Log", "[", "4", "]"}]}], "-", 
              RowBox[{"1000", " ", "\[Alpha]", " ", 
               RowBox[{"Log", "[", "4", "]"}]}], "+", 
              RowBox[{"163", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], " ", "[", "\[Alpha]", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"1197", "+", 
              RowBox[{"489", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              RowBox[{"299", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"4416", " ", "\[Alpha]"}], "+", 
              RowBox[{"3552", " ", 
               SuperscriptBox["\[Alpha]", "2"]}], "-", 
              RowBox[{"6", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"337", "+", 
                 RowBox[{"500", " ", "\[Alpha]"}], "-", 
                 RowBox[{"163", " ", 
                  RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "-", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{"337", "+", 
                 RowBox[{"500", " ", "\[Alpha]"}]}], ")"}], " ", 
               RowBox[{"Log", "[", "4", "]"}]}], "+", 
              RowBox[{"489", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{"337", "-", 
                 RowBox[{"163", " ", "l"}], "+", 
                 RowBox[{"500", " ", "\[Alpha]"}], "-", 
                 RowBox[{"163", " ", 
                  RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"163", " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{"1088", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
        RowBox[{"30464", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.964356432106735*^9, 3.9643564343133984`*^9}, {
  3.9643565547728596`*^9, 
  3.964356561850979*^9}},ExpressionUUID->"0f3cb5a6-92b1-5c47-8c5f-\
ce308d8887ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "5"], "+"], "[", "\[Alpha]_", "]"}], ":=", 
  " ", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"5898240", " ", 
     SuperscriptBox["\[Pi]", "12"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"256", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12672", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "+", 
        RowBox[{"12096", " ", 
         SuperscriptBox["\[Alpha]", "6"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"94130", "-", 
           RowBox[{"112055", " ", "l"}], "+", 
           RowBox[{"22530", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"235954", " ", "\[Alpha]"}], "-", 
           RowBox[{"123000", " ", "l", " ", "\[Alpha]"}], "+", 
           RowBox[{"126774", " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "22411"}], "+", 
              RowBox[{"9012", " ", "l"}], "-", 
              RowBox[{"24600", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"Log", "[", "2", "]"}]}], "+", 
           RowBox[{"90120", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"671", " ", 
            SuperscriptBox["l", "4"]}], "+", 
           RowBox[{"7", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "77"}], "+", 
              RowBox[{"548", " ", "\[Alpha]"}], "-", 
              RowBox[{"1712", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6164"}], "-", 
              RowBox[{"8848", " ", "\[Alpha]"}], "+", 
              RowBox[{"5368", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "749"}], "-", 
              RowBox[{"9", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"632", "+", 
                 RowBox[{"3", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"405", "+", 
                    RowBox[{"224", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"6882", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"6", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"3835", "+", 
                 RowBox[{"2942", " ", "\[Alpha]"}]}], ")"}], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "-", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{"1541", "+", 
                 RowBox[{"2212", " ", "\[Alpha]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
              RowBox[{"2684", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "2", "]"}], "3"]}]}], ")"}]}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"544", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"836", "+", 
                    RowBox[{"371", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
              "-", 
              RowBox[{"9", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"632", "+", 
                 RowBox[{"3", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"405", "+", 
                    RowBox[{"224", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"1147", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3835", "+", 
                    RowBox[{"2942", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1541", "+", 
                 RowBox[{"2212", " ", "\[Alpha]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
              RowBox[{"671", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "2", "]"}], "4"]}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1147", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"3835", "+", 
                 RowBox[{"2942", " ", "\[Alpha]"}], "-", 
                 RowBox[{"4424", " ", 
                  RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
              RowBox[{"1541", " ", 
               RowBox[{"Log", "[", "4", "]"}]}], "+", 
              RowBox[{"671", " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6882", "+", 
           RowBox[{"2013", " ", 
            SuperscriptBox["l", "2"]}], "-", 
           RowBox[{"1502", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"6", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"3835", "+", 
              RowBox[{"2942", " ", "\[Alpha]"}], "-", 
              RowBox[{"4424", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"1541", "+", 
              RowBox[{"2212", " ", "\[Alpha]"}], "-", 
              RowBox[{"1342", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"9246", " ", 
            RowBox[{"Log", "[", "4", "]"}]}], "+", 
           RowBox[{"4026", " ", 
            RowBox[{"Log", "[", "2", "]"}], " ", 
            RowBox[{"Log", "[", "4", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1541", "-", 
           RowBox[{"671", " ", "l"}], "+", 
           RowBox[{"2212", " ", "\[Alpha]"}], "-", 
           RowBox[{"1342", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
        RowBox[{"2013", " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], "4"]}], "+", 
        RowBox[{"64", " ", "\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], " ", "[", "\[Alpha]", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8052"}], " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"22411", "+", 
              RowBox[{"24600", " ", "\[Alpha]"}], "-", 
              RowBox[{"9012", " ", 
               RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1541", "+", 
              RowBox[{"2212", " ", "\[Alpha]"}], "-", 
              RowBox[{"671", " ", 
               RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"24", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"751", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"1147", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3835", "+", 
                    RowBox[{"2942", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{"1342", " ", 
                  SuperscriptBox[
                   RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"1541", "+", 
                 RowBox[{"2212", " ", "\[Alpha]"}]}], ")"}], " ", 
               RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"831", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{"1498", "+", 
              RowBox[{"6", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"405", "+", 
                    RowBox[{"224", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{"632", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
                ")"}]}], "-", 
              RowBox[{"6882", " ", 
               RowBox[{"Log", "[", "4", "]"}]}], "-", 
              RowBox[{"6", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"3835", "+", 
                 RowBox[{"2942", " ", "\[Alpha]"}]}], ")"}], " ", 
               RowBox[{"Log", "[", "4", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4623", "-", 
                 RowBox[{"1342", " ", 
                  RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "4", "]"}], "2"]}], "-", 
              RowBox[{"1939", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"768", " ", 
         RowBox[{"(", 
          RowBox[{"667", "-", 
           RowBox[{"277", " ", "l"}], "+", 
           RowBox[{"944", " ", "\[Alpha]"}], "-", 
           RowBox[{"554", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
           RowBox[{"28", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.964356237496645*^9, 3.96435623752248*^9}, {
  3.9643565842911587`*^9, 
  3.964356610436619*^9}},ExpressionUUID->"d7de7765-6c78-1e44-935a-\
619b37d9f1e2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Odd", " ", "phases", " ", 
   SubsuperscriptBox["\[CapitalPhi]", "k", "-"]}], "*)"}]], "Input",
 CellChangeTimes->{{3.967496807850914*^9, 
  3.9674968123324795`*^9}},ExpressionUUID->"9304890a-41af-394c-9e32-\
56653c624b5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "0"], "-"], "[", "\[Alpha]_", "]"}], ":=", 
  FractionBox[
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "l"}], "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Input",
 CellChangeTimes->{{3.964356798904566*^9, 3.9643567994417667`*^9}, 
   3.9643568448743725`*^9, 
   3.964356884211935*^9},ExpressionUUID->"293fc152-91ae-f14f-8c49-\
e2e517b925a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "1"], "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
   FractionBox[
    SuperscriptBox["\[Alpha]", "2"], 
    SuperscriptBox["\[Pi]", "4"]]}]}]], "Input",
 CellChangeTimes->{{3.9643567957602787`*^9, 3.964356795952484*^9}, 
   3.9643568357019863`*^9},ExpressionUUID->"7eb4d7fa-8edd-8846-bc7e-\
22e3eabaf8bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "2"], "-"], "[", "\[Alpha]_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"8", " ", 
     SuperscriptBox["\[Alpha]", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "l"}], "-", 
       RowBox[{"5", " ", "\[Alpha]"}], "+", 
       RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
     RowBox[{
      SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "6"]}]]}]], "Input",
 CellChangeTimes->{{3.9643567942441254`*^9, 3.964356794466856*^9}, 
   3.9643568281921997`*^9, {3.9643568865063*^9, 
   3.964356888624359*^9}},ExpressionUUID->"fdcbb3d6-bce1-e643-8971-\
6b5be131a7f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "3"], "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "8"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"25", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox["\[Alpha]", "4"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["l", "2"]}], "+", 
        RowBox[{"37", " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"44", "-", 
           RowBox[{"72", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"Log", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "+", 
        RowBox[{"12", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"3", " ", "\[Alpha]"}], "+", 
           RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
      RowBox[{
       SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "l", "-", 
           RowBox[{"3", " ", "\[Alpha]"}], "+", 
           RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.964356792833765*^9, 3.9643568193321743`*^9}, {
  3.964356892213997*^9, 
  3.9643568933646336`*^9}},ExpressionUUID->"9c272ed4-c6e5-2448-9b2e-\
14378b0d4a5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "4"], "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"256", " ", 
     SuperscriptBox["\[Pi]", "10"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"112", " ", 
      SuperscriptBox["\[Alpha]", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"336", "-", 
        RowBox[{"136", " ", "l"}], "+", 
        RowBox[{"331", " ", "\[Alpha]"}], "-", 
        RowBox[{"272", " ", 
         RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["l", "3"]}], "-", 
        RowBox[{"115", " ", 
         SuperscriptBox["\[Alpha]", "3"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"10", " ", "\[Alpha]"}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "199"}], "+", 
           RowBox[{"400", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "87"}], "+", 
           RowBox[{"64", " ", 
            RowBox[{"(", 
             RowBox[{"8", "-", 
              RowBox[{"5", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"18", "-", 
           RowBox[{
            RowBox[{"Log", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"28", "+", 
              RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"Log", "[", "8", "]"}], "2"]}], ")"}]}], "+", 
        RowBox[{"8", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"32", "+", 
              RowBox[{"25", " ", "\[Alpha]"}], "-", 
              RowBox[{"40", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"28", " ", 
            RowBox[{"Log", "[", "2", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", "8", "]"}], " ", 
            RowBox[{"Log", "[", "16", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "48"}], " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"34", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"32", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"10", " ", "\[Alpha]"}], "-", 
              RowBox[{"6", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"32", "+", 
                 RowBox[{"25", " ", "\[Alpha]"}], "-", 
                 RowBox[{"40", " ", 
                  RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
              RowBox[{"28", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Log", "[", "8", "]"}], " ", 
               RowBox[{"Log", "[", "16", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["i", "1"], " ", "[", "\[Alpha]", "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"3", " ", "l"}], "-", 
                 RowBox[{"10", " ", "\[Alpha]"}], "+", 
                 RowBox[{"Log", "[", "64", "]"}]}], ")"}]}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
        RowBox[{"252", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9643567909621277`*^9, 3.964356810234249*^9}, {
  3.964356899324047*^9, 
  3.9643569114217033`*^9}},ExpressionUUID->"e5ac3787-3340-b94d-88d5-\
f691a6cce1e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "5"], "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"80000", " ", 
     SuperscriptBox["\[Pi]", "12"]}]], "\[Alpha]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"42000", " ", 
      SuperscriptBox["\[Alpha]", "5"]}], "+", 
     RowBox[{"25", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3428"}], "+", 
        RowBox[{"1360", " ", "l"}], "-", 
        RowBox[{"3685", " ", "\[Alpha]"}], "+", 
        RowBox[{"1360", " ", 
         RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"947", "+", 
           RowBox[{"14690", " ", "\[Alpha]"}], "-", 
           RowBox[{"9640", " ", 
            RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "800"}], " ", 
            SuperscriptBox["l", "3"]}], "+", 
           RowBox[{"95", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"316", "+", 
              RowBox[{"215", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"286", "+", 
              RowBox[{"445", " ", "\[Alpha]"}], "-", 
              RowBox[{"120", " ", 
               RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"480", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"63", "+", 
              RowBox[{"55", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"Log", "[", "4", "]"}]}], "+", 
           RowBox[{"20", " ", 
            RowBox[{"(", 
             RowBox[{"286", "+", 
              RowBox[{"445", " ", "\[Alpha]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "4", "]"}], "2"]}], "-", 
           RowBox[{"800", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "4", "]"}], "3"]}], "-", 
           RowBox[{"8", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"964", "+", 
              RowBox[{"60", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"63", "+", 
                 RowBox[{"55", " ", "\[Alpha]"}]}], ")"}]}], "-", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{"286", "+", 
                 RowBox[{"445", " ", "\[Alpha]"}]}], ")"}], " ", 
               RowBox[{"Log", "[", "4", "]"}]}], "+", 
              RowBox[{"300", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "1"], " ", "[", "\[Alpha]", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2400", " ", 
            SuperscriptBox["l", "2"]}], "-", 
           RowBox[{"1700", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"40", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"286", "+", 
              RowBox[{"445", " ", "\[Alpha]"}], "-", 
              RowBox[{"120", " ", 
               RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"964", "+", 
              RowBox[{"60", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"63", "+", 
                 RowBox[{"55", " ", "\[Alpha]"}]}], ")"}]}], "-", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{"286", "+", 
                 RowBox[{"445", " ", "\[Alpha]"}]}], ")"}], " ", 
               RowBox[{"Log", "[", "4", "]"}]}], "+", 
              RowBox[{"300", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"5", " ", "\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["i", "1"], " ", "[", "\[Alpha]", "]"}], 
            RowBox[{"(", 
             RowBox[{"286", "-", 
              RowBox[{"120", " ", "l"}], "+", 
              RowBox[{"445", " ", "\[Alpha]"}], "-", 
              RowBox[{"120", " ", 
               RowBox[{"Log", "[", "4", "]"}]}], "+", 
              RowBox[{"10", " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{"450", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
         RowBox[{
          SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
        RowBox[{"12600", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.964356717957239*^9, 3.9643567222110004`*^9}, {
  3.964356954884186*^9, 
  3.964356960893173*^9}},ExpressionUUID->"2f16a8b3-84a9-124d-b05b-\
ca241b2f3063"]
},
WindowSize->{1070.25, 597.75},
WindowMargins->{{-4.875, Automatic}, {Automatic, -4.875}},
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8c5997db-35c3-c842-b2c7-7dac980730cc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1460, 33, 515, 12, 28, "Input",ExpressionUUID->"42c9ad04-bc9a-524e-905f-67d09478df22"],
Cell[1978, 47, 728, 19, 28, "Input",ExpressionUUID->"cacbb0b5-26cd-a54f-bb4e-37ffca94d314"],
Cell[2709, 68, 286, 8, 42, "Input",ExpressionUUID->"41558a69-1901-5a4d-8e65-66322f39b351"],
Cell[2998, 78, 265, 6, 28, "Input",ExpressionUUID->"87766931-67b8-6d41-be21-ea55f960012d"],
Cell[3266, 86, 639, 19, 44, "Input",ExpressionUUID->"c05f53d6-be9e-3146-883b-8dcfd5eb22b0"],
Cell[3908, 107, 461, 14, 46, "Input",ExpressionUUID->"feb08570-f99d-c94a-9ca0-284fed023eff"],
Cell[4372, 123, 880, 25, 46, "Input",ExpressionUUID->"d44edac3-2871-0340-9759-513ad911de60"],
Cell[5255, 150, 2294, 65, 119, "Input",ExpressionUUID->"7b2dfeeb-45da-e448-a07c-6d350bd2fcfb"],
Cell[7552, 217, 5292, 135, 273, "Input",ExpressionUUID->"0f3cb5a6-92b1-5c47-8c5f-ce308d8887ce"],
Cell[12847, 354, 11661, 290, 522, "Input",ExpressionUUID->"d7de7765-6c78-1e44-935a-619b37d9f1e2"],
Cell[24511, 646, 264, 6, 28, "Input",ExpressionUUID->"9304890a-41af-394c-9e32-56653c624b5e"],
Cell[24778, 654, 635, 19, 44, "Input",ExpressionUUID->"293fc152-91ae-f14f-8c49-e2e517b925a5"],
Cell[25416, 675, 508, 15, 46, "Input",ExpressionUUID->"7eb4d7fa-8edd-8846-bc7e-22e3eabaf8bc"],
Cell[25927, 692, 915, 26, 46, "Input",ExpressionUUID->"fdcbb3d6-bce1-e643-8971-6b5be131a7f3"],
Cell[26845, 720, 2066, 60, 119, "Input",ExpressionUUID->"9c272ed4-c6e5-2448-9b2e-14378b0d4a5d"],
Cell[28914, 782, 5152, 139, 273, "Input",ExpressionUUID->"e5ac3787-3340-b94d-88d5-f691a6cce1e9"],
Cell[34069, 923, 5271, 136, 330, "Input",ExpressionUUID->"2f16a8b3-84a9-124d-b05b-ca241b2f3063"]
}
]
*)



==> Spectral-sums-scalar-QCD.nb <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Wolfram 14.1' *)

(*************************************************************************)
(*                                                                       *)
(*                                                                       *)
(*  This file was created under the Wolfram Enterprise licensing terms.  *)
(*                                                                       *)
(*       For additional information concerning CDF licensing see:        *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*                                                                       *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1060,         20]
NotebookDataLength[    221640,       5912]
NotebookOptionsPosition[    220280,       5891]
NotebookOutlinePosition[    220723,       5908]
CellTagsIndexPosition[    220680,       5905]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Here", " ", "spectral", " ", "sums", " ", 
    SubsuperscriptBox["G", "\[PlusMinus]", 
     RowBox[{"(", "s", ")"}]], " ", "for", " ", "large"}], "-", 
   RowBox[{
    SubscriptBox["N", "c"], " ", "scalar", " ", 
    SubscriptBox["QCD", "2"]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.967496968197136*^9, 
  3.967497027341799*^9}},ExpressionUUID->"bdd6f5da-345d-bf46-b753-\
1aa124089b0a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"The", " ", "definitions", " ", "of", " ", "integrals", " ", 
    RowBox[{
     SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox["u", "k"], "[", "\[Alpha]", "]"}], " ", "are", " ", "given",
     " ", "at", " ", "the", " ", "end", " ", "of", " ", "section", " ", "2.2",
     " ", "of", " ", "the", " ", "article", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"eq", ".", " ", "2.34"}], " ", "and", " ", 
       RowBox[{"eq", ".", " ", "2.35"}]}], ")"}], ".", " ", "Integral"}], " ", 
    RowBox[{"v", "[", "\[Alpha]", "]"}], " ", "are", " ", "defined", " ", 
    "in", " ", "Section", " ", "2.3", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"formula", " ", "2.44"}], ")"}], "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.966821618009573*^9, 3.96682171974514*^9}, {
  3.966821907610201*^9, 
  3.96682193947888*^9}},ExpressionUUID->"28b09931-0946-4947-9449-\
99195bc9dcf7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Even", " ", "spectral", " ", "sums", " ", 
   SubsuperscriptBox["G", "+", 
    RowBox[{"(", "s", ")"}]], " ", 
   RowBox[{"(", 
    RowBox[{
    "including", " ", "matrix", " ", "elements", " ", "of", " ", "spectral", 
     " ", "operator", " ", "K"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.964644479119562*^9, 3.9646444927423973`*^9}, {
  3.964653843864359*^9, 3.9646538566060333`*^9}, {3.967497022274927*^9, 
  3.9674970435500507`*^9}},ExpressionUUID->"f1e49780-e352-f34c-8daf-\
e3ccb21c5aef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["G", "1", "+"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"2", "\[Pi]"}], "]"}], "-", "3", "-", 
   FractionBox[
    RowBox[{"\[Alpha]", " ", 
     RowBox[{
      SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}], "4"], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], 
     RowBox[{"1", "+", 
      RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Pi]", "4"], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " "}]]}]}]}]], "Input",
 CellChangeTimes->{{3.964646509508751*^9, 3.9646465512814903`*^9}, {
  3.964647097256029*^9, 
  3.964647106642555*^9}},ExpressionUUID->"ab82b5c7-f675-e541-bdab-\
0fb778e13f5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["G", "2", "+"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{"2", "+", 
   FractionBox[
    SuperscriptBox["\[Pi]", "2"], "\[Alpha]"], "-", 
   FractionBox[
    RowBox[{"4", " ", "\[Alpha]"}], "3"], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    SuperscriptBox["\[Pi]", "4"]], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], ")"}]}], "+", 
   RowBox[{"2", 
    FractionBox[
     RowBox[{"-", "1"}], 
     RowBox[{"1", "+", 
      RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", "4"]}], "-", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], 
       RowBox[{"2", "\[Alpha]"}]], "+", 
      FractionBox["\[Alpha]", "2"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Pi]", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}],
            "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}]}], 
       RowBox[{"2", 
        SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"1", "+", 
        RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{
          SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " "}]]}], ")"}], 
    "2"]}]}]], "Input",
 CellChangeTimes->{{3.964646544539011*^9, 3.964646572558426*^9}, {
  3.964647129842188*^9, 3.964647153713146*^9}, {3.9646472009669304`*^9, 
  3.964647226801241*^9}},ExpressionUUID->"8c56d971-fa62-da43-b121-\
a9371aa459a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["G", "3", "+"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["10", "9"], "-", 
      FractionBox["3", "\[Alpha]"]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["4", "15"], " ", 
    RowBox[{"(", 
     RowBox[{"10", "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"5", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["184", 
     RowBox[{"45", 
      SuperscriptBox["\[Pi]", "2"]}]], " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], 
    FractionBox[
     RowBox[{"2", " ", "\[Alpha]", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], 
     SuperscriptBox["\[Pi]", "2"]]}], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], 
    SuperscriptBox["\[Pi]", "6"]], "+", 
   RowBox[{
    SuperscriptBox["\[Alpha]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
         RowBox[{
          SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{
        SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "+", 
   RowBox[{"3", " ", 
    FractionBox[
     RowBox[{"-", "1"}], 
     RowBox[{"1", "+", 
      RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
    FractionBox["1", "324"], 
    RowBox[{"(", 
     RowBox[{"552", "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "98"}], "+", 
         FractionBox["405", "\[Alpha]"]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["\[Pi]", "4"]}], 
       SuperscriptBox["\[Alpha]", "2"]], "+", 
      RowBox[{"24", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "17"}], "+", 
         RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Pi]", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"39", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"5", " ", "\[Alpha]"}]}], ")"}], " ", "\[Alpha]"}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"63", "-", 
               RowBox[{"39", " ", "\[Alpha]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"54", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "108"}], "+", 
                  RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"216", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["\[Alpha]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"90", " ", 
             RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"30", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"45", " ", 
                RowBox[{
                 SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"3", 
    FractionBox[
     RowBox[{"-", "1"}], 
     RowBox[{"1", "+", 
      RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", "4"]}], "-", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], 
       RowBox[{"2", "\[Alpha]"}]], "+", 
      FractionBox["\[Alpha]", "2"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Pi]", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}],
            "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}]}], 
       RowBox[{"2", 
        SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"1", "+", 
        RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{
          SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " "}]]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"1", "+", 
        RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{
          SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " "}]]}], ")"}], 
    "3"]}]}]], "Input",
 CellChangeTimes->{{3.964646579686552*^9, 3.9646465966343174`*^9}, {
  3.9646471700477695`*^9, 3.964647193216055*^9}, {3.964647281434225*^9, 
  3.9646473188600197`*^9}},ExpressionUUID->"851831d0-5a7d-be48-bae8-\
d1fae030653b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["G", "4", "+"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"945", " ", 
      SuperscriptBox["\[Alpha]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"105", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
      RowBox[{"42", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"120", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "85"}], "+", 
            RowBox[{"29", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"693", "-", 
         RowBox[{"2", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"462", "+", 
            RowBox[{"5", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "49"}], "+", 
               RowBox[{"18", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["\[Pi]", "8"]], "2", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"420", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "2"]}], "-", 
         RowBox[{"70", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"8", " ", "\[Alpha]"}]}], ")"}]}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"6", "-", 
                  RowBox[{"11", " ", "\[Alpha]"}]}], ")"}], " ", 
                "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"105", " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                  SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
               ")"}]}]}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "-", 
               RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"21", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14"}], "+", 
                  RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"630", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"105", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["\[Alpha]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"90", " ", 
             RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"30", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"45", " ", 
                RowBox[{
                 SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"630", " ", 
             RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"63", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{"4", 
    FractionBox[
     RowBox[{"-", "1"}], 
     RowBox[{"1", "+", 
      RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
    FractionBox["1", 
     RowBox[{"2592", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox["\[Alpha]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "99"}], "+", 
            RowBox[{"14", " ", "\[Alpha]"}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"1104", "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "593"}], "+", 
               RowBox[{"73", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6093"}], "+", 
            RowBox[{"10", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"654", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "265"}], "+", 
                  RowBox[{"18", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"108", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"291", "-", 
               RowBox[{"110", " ", "\[Alpha]"}]}], ")"}], " ", "\[Alpha]"}], 
            "+", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"495", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "618"}], "+", 
                  RowBox[{"77", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"129", " ", 
          SuperscriptBox["\[Alpha]", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                  SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
               ")"}]}]}], ")"}], "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"54", " ", "\[Alpha]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"27", "+", 
               RowBox[{"5", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "18"}], "+", 
                  RowBox[{"31", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"54", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["\[Alpha]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"18", "-", 
               RowBox[{"7", " ", "\[Alpha]"}]}], ")"}], " ", "\[Alpha]"}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"90", " ", 
             RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"30", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"45", " ", 
                RowBox[{
                 SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"36", " ", 
             SuperscriptBox["\[Pi]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1107"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1578", "-", 
                  RowBox[{"253", " ", "\[Alpha]"}]}], ")"}], " ", 
                "\[Alpha]"}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "99"}], "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"246", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "182"}], "+", 
                    RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "27"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"2", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "18"}], "+", 
                  RowBox[{"73", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Alpha]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"90", " ", 
                RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"30", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"45", " ", 
                   RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "630"}], " ", 
             RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"63", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{"4", 
    FractionBox[
     RowBox[{"-", "1"}], 
     RowBox[{"1", "+", 
      RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
    FractionBox["1", "324"], 
    RowBox[{"(", 
     RowBox[{"552", "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "98"}], "+", 
         FractionBox["405", "\[Alpha]"]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["\[Pi]", "4"]}], 
       SuperscriptBox["\[Alpha]", "2"]], "+", 
      RowBox[{"24", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "17"}], "+", 
         RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Pi]", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
           "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"39", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"5", " ", "\[Alpha]"}]}], ")"}], " ", "\[Alpha]"}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"63", "-", 
               RowBox[{"39", " ", "\[Alpha]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"54", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "108"}], "+", 
                  RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"216", " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["\[Alpha]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"90", " ", 
             RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"30", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"45", " ", 
                RowBox[{
                 SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"1", "+", 
        RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{
          SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " "}]]}], ")"}]}], "+", 
   RowBox[{"2", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], 
        RowBox[{"1", "+", 
         RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "4"]}], "-", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], 
          RowBox[{"2", "\[Alpha]"}]], "+", 
         FractionBox["\[Alpha]", "2"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "4"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["\[Pi]", "4"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
               "\[Alpha]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
           "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}]}], 
          RowBox[{"2", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], ")"}], "2"]}], "+", 
   RowBox[{"4", 
    FractionBox[
     RowBox[{"-", "1"}], 
     RowBox[{"1", "+", 
      RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", "4"]}], "-", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], 
       RowBox[{"2", "\[Alpha]"}]], "+", 
      FractionBox["\[Alpha]", "2"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Pi]", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}],
            "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}]}], 
       RowBox[{"2", 
        SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], 
        RowBox[{"1", "+", 
         RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "4"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{
           SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " "}]]}], ")"}], 
     "2"]}], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"1", "+", 
        RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{
          SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " "}]]}], ")"}], 
    "4"]}]}]], "Input",
 CellChangeTimes->{{3.964646620480871*^9, 3.9646466283261776`*^9}, {
  3.9646474041487217`*^9, 3.964647413001295*^9}, {3.9646474925836353`*^9, 
  3.9646476468875217`*^9}, {3.9646499792158813`*^9, 
  3.964649983902607*^9}},ExpressionUUID->"1c04d2c5-b346-f749-a381-\
1f463d71fa35"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["G", "5", "+"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "85050"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"378", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"750", "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "375"}], "+", 
              RowBox[{"67", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox["\[Alpha]", "2"]]}], "+", 
      FractionBox[
       RowBox[{"45", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "17325"}], "+", 
          RowBox[{"4", " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"4515", "+", 
             RowBox[{"2", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "931"}], "+", 
                RowBox[{"205", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "\[Alpha]"], "-", 
      RowBox[{"840", " ", 
       RowBox[{"(", 
        RowBox[{"513", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "855"}], "+", 
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"668", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "246"}], "+", 
                  RowBox[{"35", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"4200", " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "15"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"46", " ", 
           SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
         "2"]}], 
       SuperscriptBox["\[Pi]", "4"]], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["\[Pi]", "8"]], "6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
          RowBox[{
           SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"105", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "60"}], "+", 
               RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}], "-", 
            RowBox[{"300", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"210", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "147"}], "+", 
                  RowBox[{"55", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3000"}], "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"6450", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4100"}], "+", 
                    RowBox[{"563", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"700", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["\[Pi]", "4"], " ", 
                SuperscriptBox["\[Alpha]", "3"]}], "-", 
               RowBox[{"21", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Alpha]", "5"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "90"}], " ", 
                RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"30", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"45", " ", 
                   RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "10"]}]], "2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"396900", " ", 
          SuperscriptBox["\[Alpha]", "5"], " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
         RowBox[{"7875", " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                  SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
               ")"}]}]}], ")"}], "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             SuperscriptBox["\[Pi]", "4"]}], "+", 
            RowBox[{"150", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"5", " ", "\[Alpha]"}]}], ")"}], " ", "\[Alpha]"}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"450", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "300"}], "+", 
                  RowBox[{"301", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"90", " ", 
             RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"30", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"45", " ", 
                RowBox[{
                 SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"70", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"135", " ", 
             SuperscriptBox["\[Pi]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
            RowBox[{"225", " ", 
             SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"18", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "675"}], "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"2025", "+", 
                  RowBox[{"\[Alpha]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1305"}], "+", 
                    RowBox[{"359", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"90", " ", 
             SuperscriptBox["\[Alpha]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"90", " ", 
                RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"30", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"45", " ", 
                   RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "75"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}], "+", 
            RowBox[{"112", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "630"}], " ", 
             RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"63", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["\[Pi]", "10"], " ", 
          SuperscriptBox["\[Alpha]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
            RowBox[{"510", " ", 
             RowBox[{
              SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
            RowBox[{"945", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                RowBox[{
                 SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"20", " ", 
                RowBox[{
                 SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"15", " ", 
                RowBox[{
                 SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"5", 
    RowBox[{"(", " ", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"1", "+", 
        RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
      FractionBox["1", 
       RowBox[{"810000", " ", 
        SuperscriptBox["\[Pi]", "10"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " "}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2250", " ", 
            SuperscriptBox["\[Pi]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"21", "-", 
              RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"202500", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "78125"}], "+", 
                 RowBox[{"6269", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"761625", "-", 
              RowBox[{"4", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"161715", "-", 
                 RowBox[{"49162", " ", "\[Alpha]"}], "+", 
                 RowBox[{"2610", " ", 
                  SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"65817", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "92595"}], "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"53792", "+", 
                    RowBox[{"9", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1486"}], "+", 
                    RowBox[{"35", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1500"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", 
               SuperscriptBox["\[Pi]", "6"], " ", 
               SuperscriptBox["\[Alpha]", "4"]}], "-", 
              RowBox[{"103", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             "3"]}], "+", 
           RowBox[{"50", " ", "\[Alpha]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"135", " ", 
               SuperscriptBox["\[Pi]", "10"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"270", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "960"}], "+", 
                    RowBox[{"901", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Pi]", "6"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "75"}], "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"675", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1075"}], "+", 
                    RowBox[{"479", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "-", 
              RowBox[{"75", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  SuperscriptBox["\[Alpha]", "3"]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Alpha]", "5"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Alpha]", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"45", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Pi]", "8"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"30375", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31170"}], "+", 
                    RowBox[{"3427", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"100", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6615"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"13515", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7037"}], "+", 
                    RowBox[{"363", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"256500", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "825000"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"784150", "+", 
                    RowBox[{"9", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31100"}], "+", 
                    RowBox[{"563", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"50", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"600", " ", 
                  SuperscriptBox["\[Alpha]", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                    "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"135", " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{"50", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"42", "-", 
                    RowBox[{"85", " ", "\[Alpha]"}]}], ")"}], " ", 
                    "\[Alpha]"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Alpha]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1800", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4800"}], "+", 
                    RowBox[{"3829", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                    ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"85", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"30", "-", 
                    RowBox[{"79", " ", "\[Alpha]"}]}], ")"}], " ", 
                    "\[Alpha]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Alpha]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "630"}], " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "375"}], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"85", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  RowBox[{"(", 
                   RowBox[{"10", "-", 
                    RowBox[{"17", " ", "\[Alpha]"}]}], ")"}], " ", 
                  "\[Alpha]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"745", " ", 
                  SuperscriptBox["\[Pi]", "4"]}], "+", 
                 RowBox[{"50", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"272", "-", 
                    RowBox[{"77", " ", "\[Alpha]"}]}], ")"}], " ", 
                  "\[Alpha]"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"10650", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10700"}], "+", 
                    RowBox[{"903", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"10", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Pi]", "10"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1239"}], "+", 
                    RowBox[{"298", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"9420", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8500"}], "+", 
                    RowBox[{"847", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12825"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"20475", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10475"}], "+", 
                    RowBox[{"359", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"510", " ", 
                  SuperscriptBox["\[Alpha]", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"90", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"55", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  RowBox[{"(", 
                   RowBox[{"10", "-", 
                    RowBox[{"3", " ", "\[Alpha]"}]}], ")"}], " ", 
                  "\[Alpha]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "630"}], " ", 
                  RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Alpha]", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"28350", " ", 
                  RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"510", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"945", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"20", " ", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{
                    SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "+", 
   RowBox[{"5", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"1", "+", 
        RowBox[{"v", "[", "\[Alpha]", "]"}]}]], " ", 
      FractionBox["1", 
       RowBox[{"2592", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " "}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "99"}], "+", 
              RowBox[{"14", " ", "\[Alpha]"}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"1104", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "593"}], "+", 
                 RowBox[{"73", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6093"}], "+", 
              RowBox[{"10", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"654", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "265"}], "+", 
                    RowBox[{"18", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"108", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SuperscriptBox["\[Pi]", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"291", "-", 
                 RowBox[{"110", " ", "\[Alpha]"}]}], ")"}], " ", "\[Alpha]"}],
               "+", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"495", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "618"}], "+", 
                    RowBox[{"77", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"129", " ", 
            SuperscriptBox["\[Alpha]", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}], "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Pi]", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"54", " ", "\[Alpha]"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"27", "+", 
                 RowBox[{"5", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "18"}], "+", 
                    RowBox[{"31", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
              "-", 
              RowBox[{"54", " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"11", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"18", "-", 
                 RowBox[{"7", " ", "\[Alpha]"}]}], ")"}], " ", "\[Alpha]"}]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"90", " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"30", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"45", " ", 
                  RowBox[{
                   SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", " ", 
               SuperscriptBox["\[Pi]", "10"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1107"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1578", "-", 
                    RowBox[{"253", " ", "\[Alpha]"}]}], ")"}], " ", 
                  "\[Alpha]"}]}], ")"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Pi]", "6"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "99"}], "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"246", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "182"}], "+", 
                    RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "27"}], " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "+", 
                 RowBox[{"2", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "18"}], "+", 
                    RowBox[{"73", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Alpha]", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "630"}], " ", 
               RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"63", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"1", "+", 
        RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{
          SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]]}], ")"}]}], "+", 
   RowBox[{"5", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"1", "+", 
        RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
      FractionBox["1", "324"], 
      RowBox[{"(", 
       RowBox[{"552", "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "98"}], "+", 
           FractionBox["405", "\[Alpha]"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"27", " ", 
          SuperscriptBox["\[Pi]", "4"]}], 
         SuperscriptBox["\[Alpha]", "2"]], "+", 
        RowBox[{"24", " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "17"}], "+", 
           RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "6"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"39", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"5", " ", "\[Alpha]"}]}], ")"}], " ", "\[Alpha]"}]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Pi]", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"63", "-", 
                 RowBox[{"39", " ", "\[Alpha]"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"54", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "108"}], "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
              "-", 
              RowBox[{"216", " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"90", " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"30", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"45", " ", 
                  RowBox[{
                   SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"1", "+", 
        RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5", "4"]}], "-", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], 
         RowBox[{"2", "\[Alpha]"}]], "+", 
        FractionBox["\[Alpha]", "2"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Pi]", "4"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
              "\[Alpha]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Alpha]", "3"], " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
          "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                  SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
               ")"}]}]}], ")"}]}]}], 
         RowBox[{"2", 
          SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], ")"}]}], "+", 
   RowBox[{"5", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"1", "+", 
        RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
      FractionBox["1", "324"], 
      RowBox[{"(", 
       RowBox[{"552", "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "98"}], "+", 
           FractionBox["405", "\[Alpha]"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"27", " ", 
          SuperscriptBox["\[Pi]", "4"]}], 
         SuperscriptBox["\[Alpha]", "2"]], "+", 
        RowBox[{"24", " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "17"}], "+", 
           RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "6"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"39", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"5", " ", "\[Alpha]"}]}], ")"}], " ", "\[Alpha]"}]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Pi]", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"63", "-", 
                 RowBox[{"39", " ", "\[Alpha]"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"54", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "108"}], "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
              "-", 
              RowBox[{"216", " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"90", " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"30", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"45", " ", 
                  RowBox[{
                   SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], 
        RowBox[{"1", "+", 
         RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "4"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{
           SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]]}], ")"}], "2"]}], 
   "+", 
   RowBox[{"5", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], 
        RowBox[{"1", "+", 
         RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "4"]}], "-", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], 
          RowBox[{"2", "\[Alpha]"}]], "+", 
         FractionBox["\[Alpha]", "2"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "4"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["\[Pi]", "4"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
               "\[Alpha]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "3"], " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
           "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}]}], 
          RowBox[{"2", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"1", "+", 
        RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{
          SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]]}], ")"}]}], "+", 
   RowBox[{"5", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"1", "+", 
        RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5", "4"]}], "-", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], 
         RowBox[{"2", "\[Alpha]"}]], "+", 
        FractionBox["\[Alpha]", "2"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Pi]", "4"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
              "\[Alpha]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Alpha]", "3"], " ", 
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
          "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                  SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
               ")"}]}]}], ")"}]}]}], 
         RowBox[{"2", 
          SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], 
        RowBox[{"1", "+", 
         RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "4"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{
           SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]]}], ")"}], "3"]}], 
   "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"1", "+", 
        RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{
          SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]]}], ")"}], 
    "5"]}]}]], "Input",
 CellChangeTimes->{{3.964646624974327*^9, 3.96464662579624*^9}, 
   3.9646500924143715`*^9, {3.9646502609536552`*^9, 3.964650279655205*^9}, {
   3.964650400251301*^9, 3.9646505701426315`*^9}, {3.964650603408699*^9, 
   3.964650712984604*^9}, {3.9646507441765347`*^9, 3.9646507979797535`*^9}, {
   3.9649888762038727`*^9, 
   3.9649888807630367`*^9}},ExpressionUUID->"e0157521-4a96-cd4a-ab66-\
4966f9f81bbd"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Odd", " ", "spectral", " ", "sums", "  ", 
   SubsuperscriptBox["G", "-", 
    RowBox[{"(", "s", ")"}]], " ", 
   RowBox[{"(", 
    RowBox[{
    "the", " ", "matrix", " ", "elements", " ", "of", " ", "the", " ", 
     "spectral", " ", "operator", " ", "K", " ", "do", " ", "not", " ", 
     "contribute"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.964644487272545*^9, 3.9646444904784145`*^9}, {
   3.9674970650500183`*^9, 3.9674970917114887`*^9}, 
   3.967497186849182*^9},ExpressionUUID->"0727cb5f-a7c4-874a-b4ce-\
3f4f8cd2fc2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["G", "1", "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"2", "\[Pi]"}], "]"}], "-", "1", "-", 
   FractionBox[
    RowBox[{"2", " ", "\[Alpha]", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], 
    SuperscriptBox["\[Pi]", "2"]], "-", 
   RowBox[{
    FractionBox["1", "4"], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}], "+", 
      RowBox[{"4", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.964646732893959*^9, 3.9646467333903427`*^9}, {
  3.9646468281737404`*^9, 
  3.964646856244978*^9}},ExpressionUUID->"e111de8e-ec69-f142-9150-\
297fc59a504d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["G", "2", "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["\[Pi]", "2"], "\[Alpha]"]}], "+", 
   FractionBox[
    RowBox[{"8", " ", "\[Alpha]"}], "3"], "-", 
   FractionBox[
    RowBox[{"8", " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
    SuperscriptBox["\[Pi]", "4"]], "+", 
   RowBox[{
    SuperscriptBox["\[Alpha]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], 
             SuperscriptBox["\[Pi]", "2"]]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], "-", 
      RowBox[{"4", " ", "\[Alpha]", " ", 
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9646467366436806`*^9, 3.9646467408484573`*^9}, 
   3.9646468770490894`*^9},ExpressionUUID->"d59c2424-d7f9-2846-a684-\
630aec71f2d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["G", "3", "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "3"]}], "+", 
   RowBox[{
    FractionBox["4", "5"], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["4", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
       RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], 
    SuperscriptBox["\[Pi]", "4"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"45", "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"90", "+", 
             RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"15", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
    RowBox[{"15", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], 
    SuperscriptBox["\[Pi]", "6"]], "+", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["\[Alpha]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], "-", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"]}], 
    SuperscriptBox["\[Pi]", "2"]], "-", 
   RowBox[{
    SuperscriptBox["\[Alpha]", "6"], " ", 
    SuperscriptBox[
     RowBox[{
      SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "4"], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], 
    SuperscriptBox["\[Pi]", "2"]], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Pi]", "4"]], "\[Alpha]", " ", 
    RowBox[{
     SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"5", " ", "\[Alpha]"}]}], ")"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], "+", 
         RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["\[Alpha]", "4"], " ", 
    RowBox[{
     SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.964646742075714*^9, 3.964646742309004*^9}, 
   3.9646469394153786`*^9},ExpressionUUID->"49766e06-18fc-e240-a762-\
287c5f77f932"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["G", "4", "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2835"], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"315", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], 
      SuperscriptBox["\[Alpha]", "2"]], "-", 
     RowBox[{"84", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"135", "+", 
        RowBox[{"49", " ", "\[Alpha]"}]}], ")"}]}], "+", 
     RowBox[{"40", " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"210", "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"511", "+", 
           RowBox[{"90", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["\[Pi]", "8"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7560", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
          "3"]}], "-", 
        RowBox[{"2835", " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
          "4"]}], "+", 
        RowBox[{"1260", " ", "\[Alpha]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], "2"],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Alpha]"}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"36", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"60", "+", 
                 RowBox[{"17", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["\[Alpha]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], " ", 
            SuperscriptBox["\[Pi]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1215", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"1530", "+", 
                 RowBox[{"299", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"105", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"609", "+", 
                 RowBox[{"420", " ", "\[Alpha]"}], "+", 
                 RowBox[{"44", " ", 
                  SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"210", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], "-", 
                 RowBox[{"8", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "90"}], " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"140", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["\[Pi]", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{"30", "+", 
                 RowBox[{"13", " ", "\[Alpha]"}]}], ")"}]}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"45", "+", 
                 RowBox[{"2", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"51", "+", 
                    RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"1470", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                 ")"}]}]}], ")"}], "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "13"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"20", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"90", " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"30", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"45", " ", 
                  RowBox[{
                   SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "630"}], " ", 
               RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"63", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9646467434938087`*^9, 3.964646743694351*^9}, 
   3.9646513779011784`*^9},ExpressionUUID->"23386a3d-cc07-bb41-b9a8-\
f0f5d9d416f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["G", "5", "-"], "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"40", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "9"]}], "+", 
   FractionBox[
    RowBox[{"14", " ", 
     SuperscriptBox["\[Pi]", "4"]}], "45"], "+", 
   FractionBox[
    RowBox[{"10", " ", 
     SuperscriptBox["\[Pi]", "4"]}], 
    RowBox[{"9", " ", "\[Alpha]"}]], "+", 
   FractionBox[
    RowBox[{"35", " ", "\[Alpha]"}], "27"], "-", 
   FractionBox[
    RowBox[{"253", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "36"], "+", 
   FractionBox[
    RowBox[{"934", " ", 
     SuperscriptBox["\[Alpha]", "2"]}], "81"], "-", 
   FractionBox[
    RowBox[{"365", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["\[Alpha]", "2"]}], "378"], "+", 
   FractionBox[
    RowBox[{"194", " ", 
     SuperscriptBox["\[Alpha]", "3"]}], "27"], "+", 
   FractionBox[
    RowBox[{"35", " ", 
     SuperscriptBox["\[Alpha]", "4"]}], "81"], "+", 
   FractionBox[
    RowBox[{"40", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "3"], "-", 
   RowBox[{
    FractionBox["20", "9"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
   FractionBox[
    RowBox[{"10", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], 
    RowBox[{"3", " ", "\[Alpha]"}]], "+", 
   RowBox[{
    FractionBox["460", "9"], " ", "\[Alpha]", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
   FractionBox[
    RowBox[{"35", " ", "\[Alpha]", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   RowBox[{
    FractionBox["46", "135"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
   RowBox[{
    FractionBox["2140", "81"], " ", 
    SuperscriptBox["\[Alpha]", "2"], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
   FractionBox[
    RowBox[{"220", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   RowBox[{
    FractionBox["484", "189"], " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
   FractionBox[
    RowBox[{"9044", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], 
    RowBox[{"81", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2840", " ", 
     SuperscriptBox["\[Alpha]", "4"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], 
    RowBox[{"81", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"563", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], 
    RowBox[{"405", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"170", " ", "\[Alpha]", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"920", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "-", 
   FractionBox[
    RowBox[{"580", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3080", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "-", 
   FractionBox[
    RowBox[{"1060", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
    RowBox[{"81", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2120", " ", 
     SuperscriptBox["\[Alpha]", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "+", 
   FractionBox[
    RowBox[{"2920", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
    RowBox[{"81", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "+", 
   FractionBox[
    RowBox[{"80", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "3"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "-", 
   FractionBox[
    RowBox[{"240", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "3"]}], 
    SuperscriptBox["\[Pi]", "6"]], "+", 
   FractionBox[
    RowBox[{"80", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "3"]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "-", 
   FractionBox[
    RowBox[{"1120", " ", 
     SuperscriptBox["\[Alpha]", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "3"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], "-", 
   FractionBox[
    RowBox[{"1000", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "3"]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], "+", 
   FractionBox[
    RowBox[{"160", " ", 
     SuperscriptBox["\[Alpha]", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "4"]}], 
    SuperscriptBox["\[Pi]", "8"]], "+", 
   FractionBox[
    RowBox[{"320", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "4"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "8"]}]], "-", 
   FractionBox[
    RowBox[{"32", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "5"]}], 
    SuperscriptBox["\[Pi]", "10"]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "3"], "+", 
   RowBox[{
    FractionBox["8", "9"], " ", "\[Alpha]", " ", 
    RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
   FractionBox[
    RowBox[{"295", " ", "\[Alpha]", " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"140", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "-", 
   FractionBox[
    RowBox[{"50", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    SuperscriptBox["\[Pi]", "2"]], "+", 
   FractionBox[
    RowBox[{"1060", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "-", 
   FractionBox[
    RowBox[{"242", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    RowBox[{"27", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"236", " ", 
     SuperscriptBox["\[Alpha]", "4"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "+", 
   FractionBox[
    RowBox[{"1436", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    RowBox[{"243", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "+", 
   FractionBox[
    RowBox[{"760", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "-", 
   FractionBox[
    RowBox[{"920", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], "+", 
   FractionBox[
    RowBox[{"1000", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    RowBox[{"27", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "-", 
   FractionBox[
    RowBox[{"4720", " ", 
     SuperscriptBox["\[Alpha]", "4"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], "-", 
   FractionBox[
    RowBox[{"3892", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    RowBox[{"27", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], "-", 
   FractionBox[
    RowBox[{"40", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], "+", 
   FractionBox[
    RowBox[{"480", " ", 
     SuperscriptBox["\[Alpha]", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    SuperscriptBox["\[Pi]", "8"]], "+", 
   FractionBox[
    RowBox[{"320", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    SuperscriptBox["\[Pi]", "8"]], "-", 
   FractionBox[
    RowBox[{"160", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "3"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], 
    SuperscriptBox["\[Pi]", "10"]], "-", 
   FractionBox[
    RowBox[{"50", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], "+", 
   FractionBox[
    RowBox[{"520", " ", 
     SuperscriptBox["\[Alpha]", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "8"]}]], "+", 
   FractionBox[
    RowBox[{"1040", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "8"]}]], "-", 
   FractionBox[
    RowBox[{"520", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "10"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[Alpha]", " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"230", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "-", 
   FractionBox[
    RowBox[{"70", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], "+", 
   FractionBox[
    RowBox[{"110", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "-", 
   FractionBox[
    RowBox[{"60", " ", 
     SuperscriptBox["\[Alpha]", "4"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], 
    SuperscriptBox["\[Pi]", "6"]], "-", 
   FractionBox[
    RowBox[{"301", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], 
    RowBox[{"27", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], "-", 
   FractionBox[
    RowBox[{"100", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], "+", 
   FractionBox[
    RowBox[{"400", " ", 
     SuperscriptBox["\[Alpha]", "4"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "8"]}]], "+", 
   FractionBox[
    RowBox[{"800", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "8"]}]], "-", 
   FractionBox[
    RowBox[{"200", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "10"]}]], "-", 
   FractionBox[
    RowBox[{"260", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "10"]}]], "-", 
   FractionBox[
    RowBox[{"55", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], "+", 
   FractionBox[
    RowBox[{"140", " ", 
     SuperscriptBox["\[Alpha]", "4"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "8"]}]], "+", 
   FractionBox[
    RowBox[{"280", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], 
    RowBox[{"27", " ", 
     SuperscriptBox["\[Pi]", "8"]}]], "-", 
   FractionBox[
    RowBox[{"140", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "10"]}]], "-", 
   FractionBox[
    RowBox[{"35", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "10"]}]], "+", 
   FractionBox[
    RowBox[{"10", " ", 
     SuperscriptBox["\[Alpha]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], "-", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "4"]}], 
    SuperscriptBox["\[Pi]", "2"]], "-", 
   RowBox[{
    SuperscriptBox["\[Alpha]", "10"], " ", 
    SuperscriptBox[
     RowBox[{
      SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "5"]}], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"52", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], "+", 
       RowBox[{"52", " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     SuperscriptBox[
      RowBox[{
       SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"20", " ", "\[Alpha]"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", 
          RowBox[{"11", " ", "\[Alpha]"}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
          RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", 
        RowBox[{
         SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "-", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Alpha]", "2"], " ", 
    RowBox[{
     SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
   RowBox[{
    FractionBox["115", "9"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    RowBox[{
     SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
   RowBox[{
    FractionBox["35", "3"], " ", 
    SuperscriptBox["\[Alpha]", "4"], " ", 
    RowBox[{
     SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
   RowBox[{
    FractionBox["55", "6"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Alpha]", "4"], " ", 
    RowBox[{
     SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
   RowBox[{
    FractionBox["340", "9"], " ", 
    SuperscriptBox["\[Alpha]", "5"], " ", 
    RowBox[{
     SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
   RowBox[{
    FractionBox["35", "3"], " ", 
    SuperscriptBox["\[Alpha]", "6"], " ", 
    RowBox[{
     SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
   RowBox[{
    FractionBox["50", "9"], " ", 
    SuperscriptBox["\[Alpha]", "4"], " ", 
    RowBox[{"Zeta", "[", "3", "]"}], " ", 
    RowBox[{
     SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
   FractionBox[
    RowBox[{"200", " ", 
     SuperscriptBox["\[Alpha]", "5"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{
      SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"470", " ", 
     SuperscriptBox["\[Alpha]", "6"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{
      SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"100", " ", 
     SuperscriptBox["\[Alpha]", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{
      SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "-", 
   FractionBox[
    RowBox[{"130", " ", 
     SuperscriptBox["\[Alpha]", "6"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     RowBox[{
      SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"54", " ", 
      SuperscriptBox["\[Pi]", "6"]}]], "5", " ", 
    SuperscriptBox["\[Alpha]", "3"], " ", 
    SuperscriptBox[
     RowBox[{
      SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "153"}], " ", 
       SuperscriptBox["\[Pi]", "8"]}], "+", 
      RowBox[{"276", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]"}], "-", 
      RowBox[{"250", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]"}], "+", 
      RowBox[{"1200", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"75", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"1176", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "+", 
      RowBox[{"276", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"216", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"1944", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"3888", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"1544", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"2592", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"2160", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
      RowBox[{"864", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{"1296", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{"1176", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
      RowBox[{"1296", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
      RowBox[{"180", " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "4"], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"90", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       RowBox[{
        SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"54", " ", 
      SuperscriptBox["\[Pi]", "6"]}]], "\[Alpha]", " ", 
    RowBox[{
     SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "36"}], " ", 
       SuperscriptBox["\[Pi]", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"177", "+", 
         RowBox[{"362", " ", "\[Alpha]"}], "+", 
         RowBox[{"99", " ", 
          SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"274", " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"100", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"38", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"108", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"82", " ", "\[Alpha]", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"78", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
         RowBox[{"65", " ", "\[Alpha]", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4140", " ", "\[Alpha]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"1394", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"45", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"46", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"180", " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
         RowBox[{"52", " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
         RowBox[{"13", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"1170", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       RowBox[{
        SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["55", "18"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Alpha]", "4"], " ", 
    RowBox[{
     SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
   RowBox[{
    FractionBox["70", "9"], " ", 
    SuperscriptBox["\[Alpha]", "5"], " ", 
    RowBox[{
     SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "-", 
   RowBox[{
    FractionBox["70", "9"], " ", 
    SuperscriptBox["\[Alpha]", "6"], " ", 
    RowBox[{
     SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
   FractionBox[
    RowBox[{"70", " ", 
     SuperscriptBox["\[Alpha]", "6"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{
      SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"162", " ", 
      SuperscriptBox["\[Pi]", "8"]}]], 
    RowBox[{
     SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"270", " ", 
       SuperscriptBox["\[Pi]", "12"]}], "-", 
      RowBox[{"1080", " ", 
       SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]"}], "+", 
      RowBox[{"252", " ", 
       SuperscriptBox["\[Pi]", "12"], " ", "\[Alpha]"}], "+", 
      RowBox[{"315", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{"5025", " ", 
       SuperscriptBox["\[Pi]", "10"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"54", " ", 
       SuperscriptBox["\[Pi]", "12"], " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"6360", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "-", 
      RowBox[{"3582", " ", 
       SuperscriptBox["\[Pi]", "10"], " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "+", 
      RowBox[{"12308", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "-", 
      RowBox[{"495", " ", 
       SuperscriptBox["\[Pi]", "10"], " ", 
       SuperscriptBox["\[Alpha]", "4"]}], "+", 
      RowBox[{"5184", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "5"]}], "+", 
      RowBox[{"315", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "6"]}], "+", 
      RowBox[{"9180", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"16560", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"12720", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"63720", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"3160", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"52800", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"10056", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"6480", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"58320", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
      RowBox[{"2520", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"103680", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"35880", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
      RowBox[{"51840", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
      RowBox[{"38880", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
      RowBox[{"12960", " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "-", 
      RowBox[{"6840", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{"24840", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
      RowBox[{"3900", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{"51840", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{"18228", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{"2160", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
      RowBox[{"77760", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
      RowBox[{"61200", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{"38880", " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{"14040", " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
      RowBox[{"900", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
      RowBox[{"10800", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
      RowBox[{"9540", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
      RowBox[{"1260", " ", 
       SuperscriptBox["\[Alpha]", "6"], " ", 
       RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
      RowBox[{"90", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"38", "+", 
            RowBox[{"25", " ", "\[Alpha]"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"108", "+", 
            RowBox[{"95", " ", "\[Alpha]"}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"69", "+", 
            RowBox[{"164", " ", "\[Alpha]"}], "+", 
            RowBox[{"69", " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
      RowBox[{"3510", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "8"], " ", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "2"]}], "+", 
      RowBox[{"450", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Alpha]", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "4"], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "-", 
      RowBox[{"630", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[Alpha]", "7"], " ", 
       RowBox[{
        SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["35", "18"], " ", 
    SuperscriptBox["\[Alpha]", "6"], " ", 
    RowBox[{
     SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9646467450187855`*^9, 3.9646467452934856`*^9}, 
   3.9646514791503315`*^9, 3.9646528229509697`*^9, 3.964652893582344*^9, 
   3.964652986140297*^9, 3.964653355770479*^9, 
   3.9649920947590504`*^9},ExpressionUUID->"394517e6-e82e-ab44-b27d-\
6b2b38fb1167"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Matrix", " ", "elements", " ", "of", " ", "the", " ", "spectral", " ", 
    "operator", " ", 
    RowBox[{"K", ".", " ", "Here"}], " ", "we", " ", "use", " ", "the", " ", 
    "notation", " ", "pKpn"}], "=", 
   RowBox[{
    RowBox[{"<", "p"}], "|", 
    SuperscriptBox["K", "n"], "|", 
    RowBox[{"p", ">"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.964644499742384*^9, 3.9646445046544056`*^9}, {
  3.964645754589136*^9, 3.964645791251442*^9}, {3.9646463302173233`*^9, 
  3.9646463368453484`*^9}, {3.967497207831562*^9, 
  3.9674972607291203`*^9}},ExpressionUUID->"185f324f-c1e3-d948-9a60-\
246fe3592680"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pKp1", "[", "\[Alpha]_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "4"], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{
      SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
    RowBox[{"v", "[", "\[Alpha]", "]"}]}]]}]], "Input",
 CellChangeTimes->{{3.964645795418213*^9, 3.9646458038410606`*^9}, 
   3.964645865618887*^9},ExpressionUUID->"07dcf803-f0b8-7a4b-90f9-\
934ebf0c4b7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pKp2", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["5", "2"]}], "-", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "\[Alpha]"], "+", "\[Alpha]", "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}], 
          "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Alpha]", "3"], " ", 
           RowBox[{
            SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{
               SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], 
      SuperscriptBox["\[Pi]", "4"]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9646458091668167`*^9, 3.964645809419676*^9}, 
   3.9646458789731827`*^9, {3.966822030749777*^9, 
   3.96682203316621*^9}},ExpressionUUID->"09a32af9-d830-8a4f-9d49-\
9c9224fdc816"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pKp3", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"324", " ", 
     RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
   RowBox[{"(", 
    RowBox[{"552", "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "98"}], "+", 
        FractionBox["405", "\[Alpha]"]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"27", " ", 
       SuperscriptBox["\[Pi]", "4"]}], 
      SuperscriptBox["\[Alpha]", "2"]], "+", 
     RowBox[{"24", " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "17"}], "+", 
        RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "6"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "3"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
          "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"39", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"5", " ", "\[Alpha]"}]}], ")"}], " ", "\[Alpha]"}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"63", "-", 
              RowBox[{"39", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"54", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "108"}], "+", 
                 RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"216", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["\[Alpha]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"90", " ", 
            RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"30", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"45", " ", 
               RowBox[{
                SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9646458112396393`*^9, 3.9646458113369713`*^9}, 
   3.964645913172014*^9},ExpressionUUID->"5bcbf3cb-54dc-a24f-a3f0-\
050c606232e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pKp4", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2592", " ", 
     SuperscriptBox["\[Pi]", "8"], " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Pi]", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "99"}], "+", 
           RowBox[{"14", " ", "\[Alpha]"}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"1104", "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "593"}], "+", 
              RowBox[{"73", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6093"}], "+", 
           RowBox[{"10", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"654", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "265"}], "+", 
                 RowBox[{"18", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"108", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
          "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"291", "-", 
              RowBox[{"110", " ", "\[Alpha]"}]}], ")"}], " ", "\[Alpha]"}], 
           "+", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"495", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "618"}], "+", 
                 RowBox[{"77", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{"129", " ", 
         SuperscriptBox["\[Alpha]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
              ")"}]}]}], ")"}], "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], "2"],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"54", " ", "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"27", "+", 
              RowBox[{"5", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "18"}], "+", 
                 RowBox[{"31", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"54", " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["\[Alpha]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"18", "-", 
              RowBox[{"7", " ", "\[Alpha]"}]}], ")"}], " ", "\[Alpha]"}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"90", " ", 
            RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"30", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"45", " ", 
               RowBox[{
                SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            SuperscriptBox["\[Pi]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1107"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1578", "-", 
                 RowBox[{"253", " ", "\[Alpha]"}]}], ")"}], " ", 
               "\[Alpha]"}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "6"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "99"}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"246", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "182"}], "+", 
                    RowBox[{"11", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "27"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"2", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "18"}], "+", 
                 RowBox[{"73", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Alpha]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"90", " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"30", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"45", " ", 
                  RowBox[{
                   SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Alpha]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "630"}], " ", 
            RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
              RowBox[{"63", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.964645812955303*^9, 3.964645813034111*^9}, 
   3.9646459429763927`*^9},ExpressionUUID->"bcec0d75-ae72-7141-9260-\
686cb0cb7ec7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pKp5", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"810000", " ", 
     SuperscriptBox["\[Pi]", "10"], " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"v", "[", "\[Alpha]", "]"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Pi]", "10"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2250", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"21", "-", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"202500", "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "78125"}], "+", 
              RowBox[{"6269", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"761625", "-", 
           RowBox[{"4", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"161715", "-", 
              RowBox[{"49162", " ", "\[Alpha]"}], "+", 
              RowBox[{"2610", " ", 
               SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"65817", "+", 
           RowBox[{"\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "92595"}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"53792", "+", 
                 RowBox[{"9", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1486"}], "+", 
                    RowBox[{"35", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1500"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["\[Pi]", "6"], " ", 
            SuperscriptBox["\[Alpha]", "4"]}], "-", 
           RowBox[{"103", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["\[Alpha]", "6"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
          "3"]}], "+", 
        RowBox[{"50", " ", "\[Alpha]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
             RowBox[{
              SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], "2"],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"135", " ", 
            SuperscriptBox["\[Pi]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"270", "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "960"}], "+", 
                 RowBox[{"901", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "6"], " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "75"}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"675", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1075"}], "+", 
                    RowBox[{"479", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"75", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["\[Alpha]", "3"]}], "-", 
              RowBox[{"40", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "5"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["\[Alpha]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"90", " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{
                SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
            RowBox[{
             SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"30375", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "31170"}], "+", 
                    RowBox[{"3427", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
              "-", 
              RowBox[{"100", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6615"}], "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"13515", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7037"}], "+", 
                    RowBox[{"363", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"256500", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "825000"}], "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"784150", "+", 
                    RowBox[{"9", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31100"}], "+", 
                    RowBox[{"563", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"50", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"600", " ", 
               SuperscriptBox["\[Alpha]", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                   RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}],
                 "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"135", " ", 
                  SuperscriptBox["\[Pi]", "4"]}], "+", 
                 RowBox[{"50", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"42", "-", 
                    RowBox[{"85", " ", "\[Alpha]"}]}], ")"}], " ", 
                  "\[Alpha]"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1800", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4800"}], "+", 
                    RowBox[{"3829", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}],
                 ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"85", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"30", "-", 
                    RowBox[{"79", " ", "\[Alpha]"}]}], ")"}], " ", 
                  "\[Alpha]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Alpha]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "630"}], " ", 
                  RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"63", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "375"}], " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"85", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{"10", "-", 
                 RowBox[{"17", " ", "\[Alpha]"}]}], ")"}], " ", 
               "\[Alpha]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Pi]", "5"], " ", "\[Alpha]", " ", 
                RowBox[{
                 SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], ")"}], 
             "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"745", " ", 
               SuperscriptBox["\[Pi]", "4"]}], "+", 
              RowBox[{"50", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"272", "-", 
                 RowBox[{"77", " ", "\[Alpha]"}]}], ")"}], " ", "\[Alpha]"}], 
              "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"10650", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "10700"}], "+", 
                    RowBox[{"903", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"90", " ", 
               RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"30", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"45", " ", 
                  RowBox[{
                   SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["\[Pi]", "10"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1239"}], "+", 
                 RowBox[{"298", " ", "\[Alpha]"}]}], ")"}]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"9420", "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8500"}], "+", 
                    RowBox[{"847", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "6"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12825"}], "+", 
                 RowBox[{"\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"20475", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10475"}], "+", 
                    RowBox[{"359", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"510", " ", 
               SuperscriptBox["\[Alpha]", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"90", " ", 
                  RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"45", " ", 
                  SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
                  RowBox[{
                   SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Alpha]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"55", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{"10", "-", 
                 RowBox[{"3", " ", "\[Alpha]"}]}], ")"}], " ", "\[Alpha]"}]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "630"}], " ", 
               RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "8"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}], "+", 
                 RowBox[{"63", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}], "+", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Alpha]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"28350", " ", 
               RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "10"], " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["u", "3"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"510", " ", 
                  RowBox[{
                   SubscriptBox["u", "5"], "[", "\[Alpha]", "]"}]}], "+", 
                 RowBox[{"945", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{
                    SubscriptBox["u", "7"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"20", " ", 
                    RowBox[{
                    SubscriptBox["u", "9"], "[", "\[Alpha]", "]"}]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{
                    SubscriptBox["u", "11"], "[", "\[Alpha]", "]"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9646458143095665`*^9, 3.9646458145841904`*^9}, 
   3.964646308393841*^9, 3.9646503935308647`*^9, 
   3.9649888427635937`*^9},ExpressionUUID->"be904324-2340-9144-b521-\
f2b332e61531"]
},
WindowSize->{1070.25, 597.75},
WindowMargins->{{-4.875, Automatic}, {Automatic, -4.875}},
Magnification:>0.9 Inherited,
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"29781bd4-9e92-4440-8020-aba0ba0bbda7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1460, 33, 443, 11, 25, "Input",ExpressionUUID->"bdd6f5da-345d-bf46-b753-1aa124089b0a"],
Cell[1906, 46, 1011, 24, 42, "Input",ExpressionUUID->"28b09931-0946-4947-9449-99195bc9dcf7"],
Cell[2920, 72, 547, 12, 25, "Input",ExpressionUUID->"f1e49780-e352-f34c-8daf-e3ccb21c5aef"],
Cell[3470, 86, 1191, 34, 56, "Input",ExpressionUUID->"ab82b5c7-f675-e541-bdab-0fb778e13f5f"],
Cell[4664, 122, 4087, 118, 134, "Input",ExpressionUUID->"8c56d971-fa62-da43-b121-a9371aa459a4"],
Cell[8754, 242, 11025, 314, 383, "Input",ExpressionUUID->"851831d0-5a7d-be48-bae8-d1fae030653b"],
Cell[19782, 558, 31127, 840, 828, "Input",ExpressionUUID->"1c04d2c5-b346-f749-a381-1f463d71fa35"],
Cell[50912, 1400, 70980, 1811, 1917, "Input",ExpressionUUID->"e0157521-4a96-cd4a-ab66-4966f9f81bbd"],
Cell[121895, 3213, 579, 13, 25, "Input",ExpressionUUID->"0727cb5f-a7c4-874a-b4ce-3f4f8cd2fc2a"],
Cell[122477, 3228, 823, 24, 52, "Input",ExpressionUUID->"e111de8e-ec69-f142-9150-297fc59a504d"],
Cell[123303, 3254, 1868, 57, 43, "Input",ExpressionUUID->"d59c2424-d7f9-2846-a684-630aec71f2d8"],
Cell[125174, 3313, 4765, 141, 147, "Input",ExpressionUUID->"49766e06-18fc-e240-a762-287c5f77f932"],
Cell[129942, 3456, 11281, 291, 354, "Input",ExpressionUUID->"23386a3d-cc07-bb41-b9a8-f0f5d9d416f1"],
Cell[141226, 3749, 37009, 1041, 1129, "Input",ExpressionUUID->"394517e6-e82e-ab44-b27d-6b2b38fb1167"],
Cell[178238, 4792, 667, 16, 25, "Input",ExpressionUUID->"185f324f-c1e3-d948-9a60-246fe3592680"],
Cell[178908, 4810, 803, 21, 44, "Input",ExpressionUUID->"07dcf803-f0b8-7a4b-90f9-934ebf0c4b7d"],
Cell[179714, 4833, 2322, 66, 53, "Input",ExpressionUUID->"09a32af9-d830-8a4f-9d49-9c9224fdc816"],
Cell[182039, 4901, 4892, 135, 235, "Input",ExpressionUUID->"5bcbf3cb-54dc-a24f-a3f0-050c606232e2"],
Cell[186934, 5038, 11363, 305, 285, "Input",ExpressionUUID->"bcec0d75-ae72-7141-9260-686cb0cb7ec7"],
Cell[198300, 5345, 21976, 544, 523, "Input",ExpressionUUID->"be904324-2340-9144-b521-f2b332e61531"]
}
]
*)



==> WKB.nb <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Wolfram 14.1' *)

(*************************************************************************)
(*                                                                       *)
(*                                                                       *)
(*  This file was created under the Wolfram Enterprise licensing terms.  *)
(*                                                                       *)
(*       For additional information concerning CDF licensing see:        *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*                                                                       *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1060,         20]
NotebookDataLength[     65094,       1625]
NotebookOptionsPosition[     65071,       1618]
NotebookOutlinePosition[     65474,       1634]
CellTagsIndexPosition[     65431,       1631]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Here", " ", "is", " ", "the", " ", "large"}], "-", 
   RowBox[{"n", " ", "WKB", " ", "expansion", " ", "for", " ", "large"}], "-", 
   RowBox[{
    SubscriptBox["N", "c"], " ", "scalar", " ", 
    SubscriptBox["QCD", "2"]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9674973680691032`*^9, 3.967497382420353*^9}, {
  3.967497473518444*^9, 
  3.967497475515253*^9}},ExpressionUUID->"ebb51e0b-0ec5-484b-962d-\
5f445d1638f5"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"The", " ", "definitions", " ", "of", " ", "integrals", " ", 
    RowBox[{
     SubscriptBox["i", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}]], "[", "\[Alpha]", "]"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox["i", 
      RowBox[{"2", "k"}]], "[", "\[Alpha]", "]"}], " ", "are", " ", "given", 
    " ", "at", " ", "the", " ", "end", " ", "of", " ", "Section", " ", "2.2", 
    " ", "of", " ", "the", " ", "article", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"formula", " ", "2.34"}], ")"}], "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.966820768337204*^9, 3.966820779683136*^9}, {
  3.9668209522244053`*^9, 3.966820954906204*^9}, {3.9668215089897594`*^9, 
  3.9668215162564487`*^9}, {3.966821744163172*^9, 3.96682175148666*^9}, {
  3.9668221382168407`*^9, 
  3.9668221755138664`*^9}},ExpressionUUID->"bb1cc9b0-783f-5046-940c-\
ad8f6e696b54"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Here", " ", "\[CapitalNu]"}], "=", 
    RowBox[{"n", "+", 
     FractionBox["1", "4"], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], 
       RowBox[{
        SubscriptBox["i", "2"], "[", "\[Alpha]", "]"}]}], 
      RowBox[{"2", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", " ", 
   RowBox[{"n", "=", "0"}], ",", "1", ",", "2", ",", "..."}], "*)"}]], "Input",
 CellChangeTimes->{{3.965080959677252*^9, 
  3.965080997054779*^9}},ExpressionUUID->"7123b017-af15-e548-9da3-\
ccfe35aaf442"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WKB", " ", "for", " ", "even", " ", "mesons"}], ",", " ", 
   RowBox[{"n", "=", "0"}], ",", "2", ",", "4", ",", "..."}], "*)"}]], "Input",
 CellChangeTimes->{{3.9650810002555428`*^9, 3.96508102277466*^9}, 
   3.966820291591814*^9},ExpressionUUID->"d3d068a5-4ab3-9c4d-88c2-\
f4cd6a3101aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Lambda]", "even"], "[", 
   RowBox[{"\[CapitalNu]_", ",", "\[Alpha]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], "\[CapitalNu]"}], "+", 
    FractionBox[
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"Log", "[", "\[Rho]", "]"}], ")"}]}], 
     SuperscriptBox["\[Pi]", "2"]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", "\[CapitalNu]"}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[CapitalNu]", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"Log", "[", "64", "]"}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"384", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[CapitalNu]", "3"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"31", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Alpha]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "29"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}]}], ")"}], "2"], " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"53", "-", 
             RowBox[{"138", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"43", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "10"}], "+", 
                   RowBox[{"Log", "[", "\[Rho]", "]"}]}], ")"}], 
                 RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"276", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"39", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Log", "[", "\[Rho]", "]"}], "+", 
                 RowBox[{"Log", "[", "4", "]"}]}], ")"}], "2"]}], "+", 
             RowBox[{"4", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"73", "-", 
                RowBox[{"126", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
                   RowBox[{"Log", "[", "64", "]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "23"}], "+", 
             RowBox[{"13", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
             RowBox[{"6", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"26", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"13", " ", "\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"9216", " ", 
       SuperscriptBox["\[Pi]", "10"], " ", 
       SuperscriptBox["\[CapitalNu]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "32"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"48", " ", 
           RowBox[{"(", 
            RowBox[{"209", "+", 
             RowBox[{"4", "  ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "159"}], "+", 
                RowBox[{"2", "  ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}], 
                 RowBox[{"(", 
                  RowBox[{"78", "+", " ", 
                   RowBox[{
                    RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"3", "  ", 
                    RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Alpha]", "5"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3536"}], "-", 
             RowBox[{"3801", " ", "\[Alpha]"}], "+", 
             RowBox[{"6", "  ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"245", "+", 
                RowBox[{"186", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"2940", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "77"}], "-", 
             RowBox[{"4076", " ", 
              SuperscriptBox["\[Alpha]", "3"]}], "+", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Log", "[", "\[Rho]", "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"163", "+", 
                RowBox[{"12", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"39", "+", 
                   RowBox[{"4", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "611"}], "+", 
                RowBox[{"1194", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", "  ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}], 
              RowBox[{"(", 
               RowBox[{"399", "+", 
                RowBox[{"2052", " ", "\[Alpha]"}], "+", 
                RowBox[{"3272", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"1696", " ", 
                 SuperscriptBox["\[Alpha]", "3"]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"337", "+", 
                   RowBox[{"8", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"110", "+", 
                    RowBox[{"69", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"163", "+", 
                   RowBox[{"156", " ", "\[Alpha]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"205", "+", 
                RowBox[{"414", " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"Log", "[", "4", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1197", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1011"}], "+", 
                   RowBox[{"326", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"3", "  ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "\[Rho]", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"337", "-", 
                RowBox[{"326", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"8", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"151", "-", 
                   RowBox[{"78", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"177", "+", 
                    RowBox[{"64", " ", "\[Alpha]"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", "4096", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3920", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"48", " ", 
              RowBox[{"(", 
               RowBox[{"399", "+", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Log", "[", "\[Rho]", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"163", "+", 
                   RowBox[{"24", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"6", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"2", "  ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"337", "+", 
                   RowBox[{"8", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"110", "+", 
                    RowBox[{"69", " ", "\[Alpha]"}], "-", 
                    RowBox[{"39", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{"326", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "337"}], "+", 
                   RowBox[{"163", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"8", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"199", " ", "\[Alpha]"}], "-", 
                   RowBox[{"69", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "337"}], "-", 
                   RowBox[{"552", " ", "\[Alpha]"}], "+", " ", 
                   RowBox[{
                    RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"163", "+", 
                    RowBox[{"156", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                   RowBox[{"326", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                RowBox[{"163", " ", "\[Alpha]", " ", 
                 RowBox[{
                  SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"1088", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
          RowBox[{"30464", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"368640", " ", 
       SuperscriptBox["\[Pi]", "12"], " ", 
       SuperscriptBox["\[CapitalNu]", "5"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "256"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10632", " ", 
           SuperscriptBox["\[Pi]", "6"]}], "-", 
          RowBox[{"96", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2031"}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"920", "+", 
                RowBox[{
                 RowBox[{"Log", "[", "\[Rho]", "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1185"}], "+", 
                   RowBox[{
                    RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"660", "+", 
                    RowBox[{
                    RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "155"}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Alpha]", "6"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"84920", "+", 
             RowBox[{"220364", " ", "\[Alpha]"}], "+", 
             RowBox[{"121839", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "\[Rho]", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"619", "+", 
                RowBox[{"4", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"245", "+", 
                   RowBox[{"93", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{"19495", "+", 
                RowBox[{"21534", " ", "\[Alpha]"}]}], ")"}], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"74280", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "19495"}], "-", 
                RowBox[{"4", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"9287", "+", 
                   RowBox[{"4080", " ", "\[Alpha]"}], "-", 
                   RowBox[{"2940", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"14856", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"Log", "[", "\[Rho]", "]"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"671", "+", 
                RowBox[{"16", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"163", "+", 
                   RowBox[{"6", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"39", "+", 
                    RowBox[{"4", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "-", 
             RowBox[{"7", " ", 
              RowBox[{"(", 
               RowBox[{"77", "+", 
                RowBox[{"1712", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "\[Rho]", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1147", "+", 
                RowBox[{"2", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3221", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6551", "+", 
                    RowBox[{"8", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"731", "+", 
                    RowBox[{"244", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"3082", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"2", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"5397", "+", 
                   RowBox[{"4", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1549", "+", 
                    RowBox[{"588", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "+", 
                   RowBox[{"12", " ", "\[Alpha]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"61", "+", 
                   RowBox[{"52", " ", "\[Alpha]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "749"}], "-", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"7039", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"20407", "+", 
                    RowBox[{"10696", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{"8", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3025", "-", 
                    RowBox[{"2802", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3895"}], "+", 
                    RowBox[{"1182", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"3441", " ", 
                 RowBox[{"Log", "[", "4", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15921", " ", "\[Alpha]"}], "+", 
                   RowBox[{
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4623"}], "+", 
                    RowBox[{"1342", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "4", "]"}]}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5829"}], "+", 
                   RowBox[{"652", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "4", "]"}], "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "\[Rho]", "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1541", "-", 
                RowBox[{"1342", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"4", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"1727", "-", 
                   RowBox[{"978", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1437", "-", 
                    RowBox[{"468", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"4", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"264", "+", 
                    RowBox[{"67", " ", "\[Alpha]"}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"Log", "[", "8", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5872", " ", 
                 SuperscriptBox["\[Alpha]", "4"]}], "+", 
                RowBox[{
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3441", "+", 
                   RowBox[{
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3082"}], "+", 
                    RowBox[{"671", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "4", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"8994", "-", 
                   RowBox[{"6344", " ", 
                    RowBox[{"Log", "[", "8", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"518", "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"6258", "-", 
                    RowBox[{"2375", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                   RowBox[{"4191", " ", 
                    RowBox[{"Log", "[", "8", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Alpha]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"739", "+", 
                   RowBox[{"3598", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                   RowBox[{"1561", " ", 
                    RowBox[{"Log", "[", "8", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "96"}], " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1238"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"2294", "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Log", "[", "\[Rho]", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "+", 
                   RowBox[{"12", " ", "\[Alpha]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"61", "+", 
                   RowBox[{"52", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                RowBox[{"28", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"298", "+", 
                   RowBox[{"257", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1541", "+", 
                   RowBox[{"3886", " ", "\[Alpha]"}], "+", 
                   RowBox[{"2364", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"6164", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"9500", " ", "\[Alpha]", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"671", "+", 
                   RowBox[{"652", " ", "\[Alpha]"}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"2684", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], ")"}], "2"]}], 
          "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[Alpha]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1541"}], "-", 
             RowBox[{"2375", " ", "\[Alpha]"}], "+", 
             RowBox[{
              RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"671", "+", 
                RowBox[{"652", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"1342", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], ")"}], "3"]}], 
          "-", 
          RowBox[{"2013", " ", 
           SuperscriptBox["\[Alpha]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], ")"}], "4"]}], 
          "+", 
          RowBox[{"768", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "667"}], "-", 
             RowBox[{"1012", " ", "\[Alpha]"}], "+", 
             RowBox[{
              RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"277", "+", 
                RowBox[{"272", " ", "\[Alpha]"}]}], ")"}]}], "+", 
             RowBox[{"554", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
             RowBox[{"28", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"64", " ", "\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"19495", "+", 
                RowBox[{"21534", " ", "\[Alpha]"}], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"619", "+", 
                   RowBox[{"490", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                RowBox[{"14856", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"831", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1498"}], "-", 
                RowBox[{"3", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"4191", "+", 
                   RowBox[{"9366", " ", "\[Alpha]"}], "+", 
                   RowBox[{"6344", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Log", "[", "\[Rho]", "]"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"671", "+", 
                   RowBox[{"12", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"163", "+", 
                    RowBox[{"12", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"13764", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"168", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"298", "+", 
                   RowBox[{"257", " ", "\[Alpha]"}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"1541", "+", 
                   RowBox[{"2375", " ", "\[Alpha]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"5368", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1147", "+", 
                   RowBox[{"5307", " ", "\[Alpha]"}], "+", 
                   RowBox[{"7790", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                   RowBox[{"3736", " ", 
                    SuperscriptBox["\[Alpha]", "3"]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1541", "+", 
                    RowBox[{"3886", " ", "\[Alpha]"}], "+", 
                    RowBox[{"2364", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"671", "+", 
                    RowBox[{"652", " ", "\[Alpha]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "\[Rho]", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1541"}], "-", 
                   RowBox[{"5397", " ", "\[Alpha]"}], "-", 
                   RowBox[{"6196", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "-", 
                   RowBox[{"2352", " ", 
                    SuperscriptBox["\[Alpha]", "3"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"12", " ", "\[Alpha]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"61", "+", 
                    RowBox[{"52", " ", "\[Alpha]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"1939", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", "->", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["E", "EulerGamma"], "\[CapitalNu]"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.965081027399561*^9, 3.9650812173097954`*^9}, {
  3.9650812603497944`*^9, 
  3.9650813571797485`*^9}},ExpressionUUID->"257b7d41-1d8d-954e-88e0-\
19ed5050bf3b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WKB", " ", "for", " ", "odd", " ", "mesons"}], ",", " ", 
   RowBox[{"n", "=", "1"}], ",", "3", ",", "5", ",", "..."}], "*)"}]], "Input",
 CellChangeTimes->{{3.965081898011816*^9, 3.9650819014009705`*^9}, {
  3.9668203023347054`*^9, 
  3.96682030260585*^9}},ExpressionUUID->"e4f35d40-dfc2-5e48-af80-\
4affeab1a669"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Lambda]", "odd"], "[", 
   RowBox[{"\[CapitalNu]_", ",", "\[Alpha]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], "\[CapitalNu]"}], "+", 
    FractionBox[
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"Log", "[", "\[Rho]", "]"}]}], 
     RowBox[{" ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Alpha]", "2"]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", "\[CapitalNu]"}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[CapitalNu]", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Alpha]", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"7", " ", "\[Alpha]"}], "+", 
             RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              SuperscriptBox["\[Alpha]", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Alpha]", "3"], " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[CapitalNu]", "3"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "31"}], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "29"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}], ")"}], "2"], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "4"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"10", "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"53", "-", 
             RowBox[{"84", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"Log", "[", "2", "]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"Log", "[", "16", "]"}], "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "-", 
                RowBox[{"8", " ", "\[Alpha]"}], "+", 
                RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
        RowBox[{
         SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "-", 
             RowBox[{"7", " ", "\[Alpha]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], "+", 
             RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"96", " ", 
       SuperscriptBox["\[Pi]", "10"], " ", 
       SuperscriptBox["\[CapitalNu]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"(", 
         RowBox[{"209", "+", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "159"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}], 
              RowBox[{"(", 
               RowBox[{"78", "+", 
                RowBox[{
                 RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "28"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1140"}], "-", 
          RowBox[{"1333", " ", "\[Alpha]"}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"40", "+", 
             RowBox[{"31", " ", "\[Alpha]"}]}], ")"}]}], "+", 
          RowBox[{"960", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15"}], "-", 
          RowBox[{"745", " ", 
           SuperscriptBox["\[Alpha]", "3"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "875"}], "+", 
             RowBox[{"1608", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "-", 
             RowBox[{"25", " ", "\[Alpha]"}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["\[Alpha]", "3"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "301"}], "+", 
             RowBox[{"96", " ", 
              RowBox[{"(", 
               RowBox[{"18", "-", 
                RowBox[{"11", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"48", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"Log", "[", "4", "]"}]}], ")"}], " ", 
              RowBox[{"Log", "[", "4", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"45", "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"71", "-", 
                   RowBox[{"46", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   RowBox[{"Log", "[", "2", "]"}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"Log", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              RowBox[{"(", 
               RowBox[{"18", "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "\[Rho]", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}], 
                 RowBox[{"(", 
                  RowBox[{"14", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"36", "+", 
                    RowBox[{"23", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"72", "+", 
                   RowBox[{"67", " ", "\[Alpha]"}], "-", 
                   RowBox[{"88", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"24", " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"Log", "[", "8", "]"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "-", 
                RowBox[{"11", " ", "\[Alpha]"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], "+", 
                RowBox[{"Log", "[", "64", "]"}]}], ")"}], " ", 
              RowBox[{
               SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], ")"}], 
               "2"]}]}], ")"}]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
           RowBox[{
            SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "+", 
          RowBox[{"252", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"30000", " ", 
       SuperscriptBox["\[Pi]", "12"], " ", 
       SuperscriptBox["\[CapitalNu]", "5"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"35000", " ", 
        SuperscriptBox["\[Pi]", "6"]}], "+", 
       RowBox[{"2000", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2031"}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"920", "+", 
             RowBox[{
              RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1185"}], "+", 
                RowBox[{
                 RowBox[{"Log", "[", "\[Rho]", "]"}], 
                 RowBox[{"(", 
                  RowBox[{"660", "+", 
                   RowBox[{
                    RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "155"}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "6"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"536750", " ", 
           SuperscriptBox["\[Alpha]", "3"]}], "+", 
          RowBox[{"15000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"75", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5871", "-", 
             RowBox[{"8840", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"20", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9591"}], "-", 
             RowBox[{"5", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"16489", "+", 
                RowBox[{"5", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"7168", "+", 
                   RowBox[{"4925", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"78840", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"300", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"941", "+", 
                RowBox[{"785", " ", "\[Alpha]"}]}], ")"}], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"600", " ", 
              RowBox[{"(", 
               RowBox[{"158", "+", 
                RowBox[{"235", " ", "\[Alpha]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"24000", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}]}], ")"}]}], "+", 
          RowBox[{"1000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "468"}], "+", 
             RowBox[{"360", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"5", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "234"}], "-", 
                RowBox[{"178", " ", "\[Alpha]"}], "-", 
                RowBox[{"55", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"24", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Alpha]"}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"300", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2564", "-", 
             RowBox[{"6260", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"697", "+", 
                   RowBox[{"5", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"167", "+", 
                    RowBox[{"62", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"20", " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{"125", "+", 
                   RowBox[{"49", " ", "\[Alpha]"}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"240", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"663", "+", 
             RowBox[{"80", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"161", "+", 
                RowBox[{"20", " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", 
                   RowBox[{"Log", "[", "32", "]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"15", " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"6123", "+", 
             RowBox[{"3280", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"Log", "[", "32", "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"600", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"80", "+", 
                RowBox[{"31", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"43832", "+", 
             RowBox[{"47515", " ", "\[Alpha]"}], "-", 
             RowBox[{"53280", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"40", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "375"}], "-", 
             RowBox[{"3816", " ", "\[Alpha]"}], "-", 
             RowBox[{"3565", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{"120", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"20", " ", "\[Alpha]"}]}], ")"}], " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"400", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"Log", "[", "8", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"Log", "[", "4096", "]"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1288"}], " ", "\[Alpha]"}], "-", 
             RowBox[{"25", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "125"}], "-", 
                RowBox[{"222", " ", "\[Alpha]"}], "+", 
                RowBox[{"20", " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"20", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                RowBox[{"120", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"20", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"200", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "\[Rho]", "]"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{"32", "-", 
                   RowBox[{"15", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "738"}], "-", 
                   RowBox[{"1105", " ", "\[Alpha]"}], "+", 
                   RowBox[{"820", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "\[Rho]", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "313"}], "-", 
                   RowBox[{"625", " ", "\[Alpha]"}], "-", 
                   RowBox[{"245", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                   RowBox[{"120", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2628", "+", 
                   RowBox[{"7850", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                   RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9410", "-", 
                    RowBox[{"9400", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"80", " ", 
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "79"}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}]}], "-", 
          RowBox[{"5", " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "75"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"2", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"64", "+", 
                RowBox[{"205", " ", "\[Alpha]"}], "-", 
                RowBox[{"60", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"10", " ", 
                 RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "158"}], "-", 
                   RowBox[{"235", " ", "\[Alpha]"}], "+", 
                   RowBox[{"30", " ", 
                    RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Alpha]"}], ")"}]}], "+", 
                   RowBox[{"120", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], ")"}], "2"]}], 
          "+", 
          RowBox[{"25", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"20", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Alpha]", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["i", "1"], "[", "\[Alpha]", "]"}], ")"}], "3"]}], 
          "+", 
          RowBox[{"225", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"20", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], " ", ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
              RowBox[{
               SubscriptBox["i", "3"], "[", "\[Alpha]", "]"}]}], "-", 
             RowBox[{"28", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", "->", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["E", "EulerGamma"], "\[CapitalNu]"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.965081424661318*^9, 3.9650815846778297`*^9}, {
  3.9650816262305164`*^9, 
  3.9650817493518505`*^9}},ExpressionUUID->"0e640063-2eba-5744-b36b-\
f19e1b05aa65"]
},
WindowSize->{1070.25, 597.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0bdc25e5-fd1c-db44-94ee-2acf833b643e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1460, 33, 474, 11, 28, "Input",ExpressionUUID->"ebb51e0b-0ec5-484b-962d-5f445d1638f5"],
Cell[1937, 46, 933, 22, 28, "Input",ExpressionUUID->"bb1cc9b0-783f-5046-940c-ad8f6e696b54"],
Cell[2873, 70, 588, 17, 37, "Input",ExpressionUUID->"7123b017-af15-e548-9da3-ccfe35aaf442"],
Cell[3464, 89, 341, 7, 28, "Input",ExpressionUUID->"d3d068a5-4ab3-9c4d-88c2-f4cd6a3101aa"],
Cell[3808, 98, 34177, 823, 1465, "Input",ExpressionUUID->"257b7d41-1d8d-954e-88e0-19ed5050bf3b"],
Cell[37988, 923, 368, 8, 28, "Input",ExpressionUUID->"e4f35d40-dfc2-5e48-af80-4affeab1a669"],
Cell[38359, 933, 26708, 683, 1066, "Input",ExpressionUUID->"0e640063-2eba-5744-b36b-f19e1b05aa65"]
}
]
*)


